Beyond a Richardson-Gaudin mean-field: Slater-Condon rules and perturbation theory

Richardson-Gaudin states provide a basis of the Hilbert space for strongly correlated electrons. In this study, optimal expressions for the transition density matrix elements between Richardson-Gaudin states are obtained with a cost comparable with the corresponding reduced density matrix elements. Analogues of the Slater-Condon rules are identified based on the number of near-zero singular values of the RG state overlap matrix. Finally, a perturbative approach is shown to be close in quality to a configuration interaction of Richardson-Gaudin states while being feasible to compute.

==> figs/H2_linear.py <==
import matplotlib
import matplotlib.pyplot as plt
import numpy as np
import re

def is_number(s):
    try:
        float(s)
        return True
    except ValueError:
        return False

#plt.rcParams.update({'font.size': 22})

SMALL_SIZE  = 10
MEDIUM_SIZE = 14
BIGGER_SIZE = 16

plt.rc('font', size=SMALL_SIZE)          # controls default text sizes
plt.rc('axes', titlesize=BIGGER_SIZE)     # fontsize of the axes title
plt.rc('axes', labelsize=MEDIUM_SIZE)    # fontsize of the x and y labels
plt.rc('xtick', labelsize=SMALL_SIZE)    # fontsize of the tick labels
plt.rc('ytick', labelsize=SMALL_SIZE)    # fontsize of the tick labels
plt.rc('legend', fontsize=MEDIUM_SIZE)    # legend fontsize
plt.rc('figure', titlesize=BIGGER_SIZE)  # fontsize of the figure title

x_values    = []
val_11 = []

filepath = 'H2_linear'

with open(filepath + '.dat', 'r') as f:
    for line in f:
        linelist = re.split(r'\t+',line)
        x_values.append(float(linelist[0]))
        val_11.append(float(linelist[1]))

fig, ax = plt.subplots()
l1 = ax.plot(x_values,val_11, 'og', label='$\\frac{\Delta \\varepsilon}{|g|}$')

ax.set(xlabel='$r$ ($a_0$)', xlim=[0.5,6.0])
#ax.set_xscale('log')
#ax.set_yscale('log')
#plt.yscale('log')
#plt.xscale('symlog')
ax.grid()

ax.text(-0.1,1.15,'a)', transform=ax.transAxes, fontsize=16, va='top', ha='right')

ax.legend(fancybox=True, framealpha=1.0)
#ax.legend((l1,l2,l3,l4),("RHF","RG","DOCI","FCI"))

plt.tight_layout()
fig.savefig(filepath + '.pdf')
plt.show()


==> figs/H2_log.py <==
import matplotlib
import matplotlib.pyplot as plt
import numpy as np
import re

def is_number(s):
    try:
        float(s)
        return True
    except ValueError:
        return False

#plt.rcParams.update({'font.size': 22})

SMALL_SIZE  = 10
MEDIUM_SIZE = 14
BIGGER_SIZE = 16

plt.rc('font', size=SMALL_SIZE)          # controls default text sizes
plt.rc('axes', titlesize=BIGGER_SIZE)     # fontsize of the axes title
plt.rc('axes', labelsize=MEDIUM_SIZE)    # fontsize of the x and y labels
plt.rc('xtick', labelsize=SMALL_SIZE)    # fontsize of the tick labels
plt.rc('ytick', labelsize=SMALL_SIZE)    # fontsize of the tick labels
plt.rc('legend', fontsize=MEDIUM_SIZE)    # legend fontsize
plt.rc('figure', titlesize=BIGGER_SIZE)  # fontsize of the figure title

x_values    = []
val_11 = []

filepath = 'H2_log'

with open(filepath + '.dat', 'r') as f:
    for line in f:
        linelist = re.split(r'\t+',line)
        x_values.append(float(linelist[0]))
        val_11.append(float(linelist[1]))

fig, ax = plt.subplots()
l1 = ax.plot(x_values,val_11, 'og', label='$\\ln \\frac{\Delta \\varepsilon}{|g|}$')

ax.set(xlabel='$r$ ($a_0$)', xlim=[0.5,6.0])
#ax.set_xscale('log')
#ax.set_yscale('log')
#plt.yscale('log')
#plt.xscale('symlog')
ax.grid()

ax.text(-0.1,1.15,'b)', transform=ax.transAxes, fontsize=16, va='top', ha='right')

ax.legend(fancybox=True, framealpha=1.0)
#ax.legend((l1,l2,l3,l4),("RHF","RG","DOCI","FCI"))

plt.tight_layout()
fig.savefig(filepath + '.pdf')
plt.show()


==> figs/h10_chain_pt.py <==
import matplotlib
import matplotlib.pyplot as plt
import numpy as np
import re

def is_number(s):
    try:
        float(s)
        return True
    except ValueError:
        return False

#plt.rcParams.update({'font.size': 22})

SMALL_SIZE  = 10
MEDIUM_SIZE = 14
BIGGER_SIZE = 16

plt.rc('font', size=SMALL_SIZE)          # controls default text sizes
plt.rc('axes', titlesize=BIGGER_SIZE)     # fontsize of the axes title
plt.rc('axes', labelsize=MEDIUM_SIZE)    # fontsize of the x and y labels
plt.rc('xtick', labelsize=SMALL_SIZE)    # fontsize of the tick labels
plt.rc('ytick', labelsize=SMALL_SIZE)    # fontsize of the tick labels
plt.rc('legend', fontsize=MEDIUM_SIZE)    # legend fontsize
plt.rc('figure', titlesize=BIGGER_SIZE)  # fontsize of the figure title

x_values    = []
pts_values = []
ptsd_values = []

filepath = 'h10_chain_pt'

with open(filepath + '.dat', 'r') as f:
    for line in f:
        linelist = re.split(r'\t+',line)
        x_values.append(float(linelist[0]))
        pts_values.append(float(linelist[1]))
        ptsd_values.append(float(linelist[2]))

fig, ax = plt.subplots()
l1 = ax.plot(x_values,pts_values, '^-r', label='ENPT2-S')
l2 = ax.plot(x_values,ptsd_values,  's-b', label='ENPT2-SD')

ax.set(xlabel='$r$ ($a_0$)', ylabel='$\Delta_{ENPT2-RGCISD}$ $(E_h)$', xlim=[1.3,3.8])
#ax.set_xscale('log')
#ax.set_yscale('log')
#plt.yscale('log')
#plt.xscale('symlog')
ax.grid()

ax.text(-0.1,1.15,'a)', transform=ax.transAxes, fontsize=16, va='top', ha='right')

ax.legend(fancybox=True, framealpha=1.0)
#ax.legend((l1,l2,l3,l4),("RHF","RG","DOCI","FCI"))

plt.tight_layout()
fig.savefig(filepath + '.pdf')
plt.show()


==> figs/h10_pyr_pt.py <==
import matplotlib
import matplotlib.pyplot as plt
import numpy as np
import re

def is_number(s):
    try:
        float(s)
        return True
    except ValueError:
        return False

#plt.rcParams.update({'font.size': 22})

SMALL_SIZE  = 10
MEDIUM_SIZE = 14
BIGGER_SIZE = 16

plt.rc('font', size=SMALL_SIZE)          # controls default text sizes
plt.rc('axes', titlesize=BIGGER_SIZE)     # fontsize of the axes title
plt.rc('axes', labelsize=MEDIUM_SIZE)    # fontsize of the x and y labels
plt.rc('xtick', labelsize=SMALL_SIZE)    # fontsize of the tick labels
plt.rc('ytick', labelsize=SMALL_SIZE)    # fontsize of the tick labels
plt.rc('legend', fontsize=MEDIUM_SIZE)    # legend fontsize
plt.rc('figure', titlesize=BIGGER_SIZE)  # fontsize of the figure title

x_values    = []
pts_values = []
ptsd_values = []

filepath = 'h10_pyr_pt'

with open(filepath + '.dat', 'r') as f:
    for line in f:
        linelist = re.split(r'\t+',line)
        x_values.append(float(linelist[0]))
        pts_values.append(float(linelist[1]))
        ptsd_values.append(float(linelist[2]))

fig, ax = plt.subplots()
l1 = ax.plot(x_values,pts_values, '^-r', label='ENPT2-S')
l2 = ax.plot(x_values,ptsd_values,  's-b', label='ENPT2-SD')

ax.set(xlabel='$r$ ($a_0$)', ylabel='$\Delta_{ENPT2-RGCISD}$ $(E_h)$', xlim=[1.3,3.8])
#ax.set_xscale('log')
#ax.set_yscale('log')
#plt.yscale('log')
#plt.xscale('symlog')
ax.grid()

ax.text(-0.1,1.15,'d)', transform=ax.transAxes, fontsize=16, va='top', ha='right')

ax.legend(fancybox=True, framealpha=1.0)
#ax.legend((l1,l2,l3,l4),("RHF","RG","DOCI","FCI"))

plt.tight_layout()
fig.savefig(filepath + '.pdf')
plt.show()


==> figs/h10_ring_pt.py <==
import matplotlib
import matplotlib.pyplot as plt
import numpy as np
import re

def is_number(s):
    try:
        float(s)
        return True
    except ValueError:
        return False

#plt.rcParams.update({'font.size': 22})

SMALL_SIZE  = 10
MEDIUM_SIZE = 14
BIGGER_SIZE = 16

plt.rc('font', size=SMALL_SIZE)          # controls default text sizes
plt.rc('axes', titlesize=BIGGER_SIZE)     # fontsize of the axes title
plt.rc('axes', labelsize=MEDIUM_SIZE)    # fontsize of the x and y labels
plt.rc('xtick', labelsize=SMALL_SIZE)    # fontsize of the tick labels
plt.rc('ytick', labelsize=SMALL_SIZE)    # fontsize of the tick labels
plt.rc('legend', fontsize=MEDIUM_SIZE)    # legend fontsize
plt.rc('figure', titlesize=BIGGER_SIZE)  # fontsize of the figure title

x_values    = []
pts_values = []
ptsd_values = []

filepath = 'h10_ring_pt'

with open(filepath + '.dat', 'r') as f:
    for line in f:
        linelist = re.split(r'\t+',line)
        x_values.append(float(linelist[0]))
        pts_values.append(float(linelist[1]))
        ptsd_values.append(float(linelist[2]))

fig, ax = plt.subplots()
l1 = ax.plot(x_values,pts_values, '^-r', label='ENPT2-S')
l2 = ax.plot(x_values,ptsd_values,  's-b', label='ENPT2-SD')

ax.set(xlabel='$r$ ($a_0$)', ylabel='$\Delta_{ENPT2-RGCISD}$ $(E_h)$', xlim=[1.3,3.8])
#ax.set_xscale('log')
#ax.set_yscale('log')
#plt.yscale('log')
#plt.xscale('symlog')
ax.grid()

ax.text(-0.1,1.15,'b)', transform=ax.transAxes, fontsize=16, va='top', ha='right')

ax.legend(fancybox=True, framealpha=1.0)
#ax.legend((l1,l2,l3,l4),("RHF","RG","DOCI","FCI"))

plt.tight_layout()
fig.savefig(filepath + '.pdf')
plt.show()


==> figs/h10_sheet_pt.py <==
import matplotlib
import matplotlib.pyplot as plt
import numpy as np
import re

def is_number(s):
    try:
        float(s)
        return True
    except ValueError:
        return False

#plt.rcParams.update({'font.size': 22})

SMALL_SIZE  = 10
MEDIUM_SIZE = 14
BIGGER_SIZE = 16

plt.rc('font', size=SMALL_SIZE)          # controls default text sizes
plt.rc('axes', titlesize=BIGGER_SIZE)     # fontsize of the axes title
plt.rc('axes', labelsize=MEDIUM_SIZE)    # fontsize of the x and y labels
plt.rc('xtick', labelsize=SMALL_SIZE)    # fontsize of the tick labels
plt.rc('ytick', labelsize=SMALL_SIZE)    # fontsize of the tick labels
plt.rc('legend', fontsize=MEDIUM_SIZE)    # legend fontsize
plt.rc('figure', titlesize=BIGGER_SIZE)  # fontsize of the figure title

x_values    = []
pts_values = []
ptsd_values = []

filepath = 'h10_sheet_pt'

with open(filepath + '.dat', 'r') as f:
    for line in f:
        linelist = re.split(r'\t+',line)
        x_values.append(float(linelist[0]))
        pts_values.append(float(linelist[1]))
        ptsd_values.append(float(linelist[2]))

fig, ax = plt.subplots()
l1 = ax.plot(x_values,pts_values, '^-r', label='ENPT2-S')
l2 = ax.plot(x_values,ptsd_values,  's-b', label='ENPT2-SD')

ax.set(xlabel='$r$ ($a_0$)', ylabel='$\Delta_{ENPT2-RGCISD}$ $(E_h)$', xlim=[1.3,3.8])
#ax.set_xscale('log')
#ax.set_yscale('log')
#plt.yscale('log')
#plt.xscale('symlog')
ax.grid()

ax.text(-0.1,1.15,'c)', transform=ax.transAxes, fontsize=16, va='top', ha='right')

ax.legend(fancybox=True, framealpha=1.0)
#ax.legend((l1,l2,l3,l4),("RHF","RG","DOCI","FCI"))

plt.tight_layout()
fig.savefig(filepath + '.pdf')
plt.show()


==> figs/h4_dble.py <==
import matplotlib
import matplotlib.pyplot as plt
import numpy as np
import re

def is_number(s):
    try:
        float(s)
        return True
    except ValueError:
        return False

#plt.rcParams.update({'font.size': 22})

SMALL_SIZE  = 10
MEDIUM_SIZE = 14
BIGGER_SIZE = 16

plt.rc('font', size=SMALL_SIZE)          # controls default text sizes
plt.rc('axes', titlesize=BIGGER_SIZE)     # fontsize of the axes title
plt.rc('axes', labelsize=MEDIUM_SIZE)    # fontsize of the x and y labels
plt.rc('xtick', labelsize=SMALL_SIZE)    # fontsize of the tick labels
plt.rc('ytick', labelsize=SMALL_SIZE)    # fontsize of the tick labels
plt.rc('legend', fontsize=MEDIUM_SIZE)    # legend fontsize
plt.rc('figure', titlesize=BIGGER_SIZE)  # fontsize of the figure title

x_values    = []
val_11 = []

filepath = 'h4_dble'

with open(filepath + '.dat', 'r') as f:
    for line in f:
        linelist = re.split(r'\t+',line)
        x_values.append(float(linelist[0]))
        val_11.append(float(linelist[1]))

fig, ax = plt.subplots()
l1 = ax.plot(x_values,val_11, 'og', label='$M^{12}_{12}$')

ax.set(xlabel='$r$ ($a_0$)', xlim=[1.3,8.0])
#ax.set_xscale('log')
#ax.set_yscale('log')
#plt.yscale('log')
#plt.xscale('symlog')
ax.grid()

ax.text(-0.1,1.15,'d)', transform=ax.transAxes, fontsize=16, va='top', ha='right')

ax.legend(fancybox=True, framealpha=1.0)
#ax.legend((l1,l2,l3,l4),("RHF","RG","DOCI","FCI"))

plt.tight_layout()
fig.savefig(filepath + '.pdf')
plt.show()


==> figs/h4_ref.py <==
import matplotlib
import matplotlib.pyplot as plt
import numpy as np
import re

def is_number(s):
    try:
        float(s)
        return True
    except ValueError:
        return False

#plt.rcParams.update({'font.size': 22})

SMALL_SIZE  = 10
MEDIUM_SIZE = 14
BIGGER_SIZE = 16

plt.rc('font', size=SMALL_SIZE)          # controls default text sizes
plt.rc('axes', titlesize=BIGGER_SIZE)     # fontsize of the axes title
plt.rc('axes', labelsize=MEDIUM_SIZE)    # fontsize of the x and y labels
plt.rc('xtick', labelsize=SMALL_SIZE)    # fontsize of the tick labels
plt.rc('ytick', labelsize=SMALL_SIZE)    # fontsize of the tick labels
plt.rc('legend', fontsize=MEDIUM_SIZE)    # legend fontsize
plt.rc('figure', titlesize=BIGGER_SIZE)  # fontsize of the figure title

x_values    = []
ref_values = []

filepath = 'h4_ref'

with open(filepath + '.dat', 'r') as f:
    for line in f:
        linelist = re.split(r'\t+',line)
        x_values.append(float(linelist[0]))
        ref_values.append(float(linelist[1]))

fig, ax = plt.subplots()
l1 = ax.plot(x_values,ref_values, 'og', label='$M$')

ax.set(xlabel='$r$ ($a_0$)', xlim=[1.3,8.0], ylim=[0.9998, 1.00000])
#ax.set_xscale('log')
#ax.set_yscale('log')
#plt.yscale('log')
#plt.xscale('symlog')
ax.grid()

ax.text(-0.1,1.15,'a)', transform=ax.transAxes, fontsize=16, va='top', ha='right')

ax.legend(fancybox=True, framealpha=1.0)
#ax.legend((l1,l2,l3,l4),("RHF","RG","DOCI","FCI"))

plt.tight_layout()
fig.savefig(filepath + '.pdf')
plt.show()


==> figs/h4_swap.py <==
import matplotlib
import matplotlib.pyplot as plt
import numpy as np
import re

def is_number(s):
    try:
        float(s)
        return True
    except ValueError:
        return False

#plt.rcParams.update({'font.size': 22})

SMALL_SIZE  = 10
MEDIUM_SIZE = 14
BIGGER_SIZE = 16

plt.rc('font', size=SMALL_SIZE)          # controls default text sizes
plt.rc('axes', titlesize=BIGGER_SIZE)     # fontsize of the axes title
plt.rc('axes', labelsize=MEDIUM_SIZE)    # fontsize of the x and y labels
plt.rc('xtick', labelsize=SMALL_SIZE)    # fontsize of the tick labels
plt.rc('ytick', labelsize=SMALL_SIZE)    # fontsize of the tick labels
plt.rc('legend', fontsize=MEDIUM_SIZE)    # legend fontsize
plt.rc('figure', titlesize=BIGGER_SIZE)  # fontsize of the figure title

x_values    = []
val_11 = []
val_22 = []

filepath = 'h4_swap'

with open(filepath + '.dat', 'r') as f:
    for line in f:
        linelist = re.split(r'\t+',line)
        x_values.append(float(linelist[0]))
        val_11.append(float(linelist[1]))
        val_22.append(float(linelist[2]))

fig, ax = plt.subplots()
l1 = ax.plot(x_values,val_11, '.g', label='$M^1_1$')
l2 = ax.plot(x_values,val_22, '.b', label='$M^2_2$')

ax.set(xlabel='$r$ ($a_0$)', xlim=[1.3,8.0])
#ax.set_xscale('log')
#ax.set_yscale('log')
#plt.yscale('log')
#plt.xscale('symlog')
ax.grid()

ax.text(-0.1,1.15,'c)', transform=ax.transAxes, fontsize=16, va='top', ha='right')

ax.legend(fancybox=True, framealpha=1.0)
#ax.legend((l1,l2,l3,l4),("RHF","RG","DOCI","FCI"))

plt.tight_layout()
fig.savefig(filepath + '.pdf')
plt.show()


==> figs/h4_xfer.py <==
import matplotlib
import matplotlib.pyplot as plt
import numpy as np
import re

def is_number(s):
    try:
        float(s)
        return True
    except ValueError:
        return False

#plt.rcParams.update({'font.size': 22})

SMALL_SIZE  = 10
MEDIUM_SIZE = 14
BIGGER_SIZE = 16

plt.rc('font', size=SMALL_SIZE)          # controls default text sizes
plt.rc('axes', titlesize=BIGGER_SIZE)     # fontsize of the axes title
plt.rc('axes', labelsize=MEDIUM_SIZE)    # fontsize of the x and y labels
plt.rc('xtick', labelsize=SMALL_SIZE)    # fontsize of the tick labels
plt.rc('ytick', labelsize=SMALL_SIZE)    # fontsize of the tick labels
plt.rc('legend', fontsize=MEDIUM_SIZE)    # legend fontsize
plt.rc('figure', titlesize=BIGGER_SIZE)  # fontsize of the figure title

x_values    = []
val_12 = []
val_21 = []

filepath = 'h4_xfer'

with open(filepath + '.dat', 'r') as f:
    for line in f:
        linelist = re.split(r'\t+',line)
        x_values.append(float(linelist[0]))
        val_12.append(float(linelist[1]))
        val_21.append(float(linelist[2]))

fig, ax = plt.subplots()
l1 = ax.plot(x_values,val_12, 'og', label='$M^2_1$')
l2 = ax.plot(x_values,val_21, 'ob', label='$M^1_2$')

ax.set(xlabel='$r$ ($a_0$)', xlim=[1.3,8.0])
#ax.set_xscale('log')
#ax.set_yscale('log')
#plt.yscale('log')
#plt.xscale('symlog')
ax.grid()

ax.text(-0.1,1.15,'b)', transform=ax.transAxes, fontsize=16, va='top', ha='right')

ax.legend(fancybox=True, framealpha=1.0)
#ax.legend((l1,l2,l3,l4),("RHF","RG","DOCI","FCI"))

plt.tight_layout()
fig.savefig(filepath + '.pdf')
plt.show()


==> figs/h50_ene.py <==
import matplotlib
import matplotlib.pyplot as plt
import numpy as np
import re

def is_number(s):
    try:
        float(s)
        return True
    except ValueError:
        return False

#plt.rcParams.update({'font.size': 22})

SMALL_SIZE  = 10
MEDIUM_SIZE = 14
BIGGER_SIZE = 16

plt.rc('font', size=SMALL_SIZE)          # controls default text sizes
plt.rc('axes', titlesize=BIGGER_SIZE)     # fontsize of the axes title
plt.rc('axes', labelsize=MEDIUM_SIZE)    # fontsize of the x and y labels
plt.rc('xtick', labelsize=SMALL_SIZE)    # fontsize of the tick labels
plt.rc('ytick', labelsize=SMALL_SIZE)    # fontsize of the tick labels
plt.rc('legend', fontsize=MEDIUM_SIZE)    # legend fontsize
plt.rc('figure', titlesize=BIGGER_SIZE)  # fontsize of the figure title

x_values    = []
RG_values = []
pts_values = []

filepath = 'h50_ene'

with open(filepath + '.dat', 'r') as f:
    for line in f:
        linelist = re.split(r'\t+',line)
        x_values.append(float(linelist[0]))
        RG_values.append(float(linelist[1]))
        pts_values.append(float(linelist[2]))

fig, ax = plt.subplots()
l1 = ax.plot(x_values,RG_values,   'o-g', label='var RG')
l2 = ax.plot(x_values,pts_values,  '^-r', label='ENPT2-S')

ax.set(xlabel='$r$ ($a_0$)', ylabel='$E$ $(E_h)$', xlim=[1.1,5.7], ylim=[-26.6,-23.4])
#ax.set_xscale('log')
#ax.set_yscale('log')
#plt.yscale('log')
#plt.xscale('symlog')
ax.grid()

ax.text(-0.1,1.15,'a)', transform=ax.transAxes, fontsize=16, va='top', ha='right')

ax.legend(fancybox=True, framealpha=1.0)
#ax.legend((l1,l2,l3,l4),("RHF","RG","DOCI","FCI"))

plt.tight_layout()
fig.savefig(filepath + '.pdf')
plt.show()


==> figs/h50_pt.py <==
import matplotlib
import matplotlib.pyplot as plt
import numpy as np
import re

def is_number(s):
    try:
        float(s)
        return True
    except ValueError:
        return False

#plt.rcParams.update({'font.size': 22})

SMALL_SIZE  = 10
MEDIUM_SIZE = 14
BIGGER_SIZE = 16

plt.rc('font', size=SMALL_SIZE)          # controls default text sizes
plt.rc('axes', titlesize=BIGGER_SIZE)     # fontsize of the axes title
plt.rc('axes', labelsize=MEDIUM_SIZE)    # fontsize of the x and y labels
plt.rc('xtick', labelsize=SMALL_SIZE)    # fontsize of the tick labels
plt.rc('ytick', labelsize=SMALL_SIZE)    # fontsize of the tick labels
plt.rc('legend', fontsize=MEDIUM_SIZE)    # legend fontsize
plt.rc('figure', titlesize=BIGGER_SIZE)  # fontsize of the figure title

x_values    = []
pts_values = []

filepath = 'h50_pt'

with open(filepath + '.dat', 'r') as f:
    for line in f:
        linelist = re.split(r'\t+',line)
        x_values.append(float(linelist[0]))
        pts_values.append(float(linelist[1]))

fig, ax = plt.subplots()
l2 = ax.plot(x_values,pts_values,  '^-r', label='ENPT2-S')

ax.set(xlabel='$r$ ($a_0$)', ylabel='$\Delta E$ $(E_h)$', xlim=[1.1,5.7])
#ax.set_xscale('log')
#ax.set_yscale('log')
#plt.yscale('log')
#plt.xscale('symlog')
ax.grid()

ax.text(-0.1,1.15,'b)', transform=ax.transAxes, fontsize=16, va='top', ha='right')

ax.legend(fancybox=True, framealpha=1.0)
#ax.legend((l1,l2,l3,l4),("RHF","RG","DOCI","FCI"))

plt.tight_layout()
fig.savefig(filepath + '.pdf')
plt.show()


==> figs/h8_dble.py <==
import matplotlib
import matplotlib.pyplot as plt
import numpy as np
import re

def is_number(s):
    try:
        float(s)
        return True
    except ValueError:
        return False

#plt.rcParams.update({'font.size': 22})

SMALL_SIZE  = 10
MEDIUM_SIZE = 14
BIGGER_SIZE = 16

plt.rc('font', size=SMALL_SIZE)          # controls default text sizes
plt.rc('axes', titlesize=BIGGER_SIZE)     # fontsize of the axes title
plt.rc('axes', labelsize=MEDIUM_SIZE)    # fontsize of the x and y labels
plt.rc('xtick', labelsize=SMALL_SIZE)    # fontsize of the tick labels
plt.rc('ytick', labelsize=SMALL_SIZE)    # fontsize of the tick labels
plt.rc('legend', fontsize=MEDIUM_SIZE)    # legend fontsize
plt.rc('figure', titlesize=BIGGER_SIZE)  # fontsize of the figure title

x_values    = []
val_11 = []
val_22 = []
val_33 = []

filepath = 'h8_dble'

with open(filepath + '.dat', 'r') as f:
    for line in f:
        linelist = re.split(r'\t+',line)
        x_values.append(float(linelist[0]))
        val_11.append(float(linelist[1]))
        val_22.append(float(linelist[2]))
        val_33.append(float(linelist[3]))

fig, ax = plt.subplots()
l1 = ax.plot(x_values,val_11, 'og', label='$M^{ab}_{ab}$')
l2 = ax.plot(x_values,val_22, 'ob', label='$M^{cd}_{ab}$')
l3 = ax.plot(x_values,val_33, 'or', label='$M^{ac}_{ab}$')

ax.set(xlabel='$r$ ($a_0$)', xlim=[1.3,8.0])
#ax.set_xscale('log')
#ax.set_yscale('log')
#plt.yscale('log')
#plt.xscale('symlog')
ax.grid()

ax.text(-0.1,1.15,'d)', transform=ax.transAxes, fontsize=16, va='top', ha='right')

ax.legend(fancybox=True, framealpha=1.0)
#ax.legend((l1,l2,l3,l4),("RHF","RG","DOCI","FCI"))

plt.tight_layout()
fig.savefig(filepath + '.pdf')
plt.show()


==> figs/h8_pt_abs.py <==
import matplotlib
import matplotlib.pyplot as plt
import numpy as np
import re

def is_number(s):
    try:
        float(s)
        return True
    except ValueError:
        return False

#plt.rcParams.update({'font.size': 22})

SMALL_SIZE  = 10
MEDIUM_SIZE = 14
BIGGER_SIZE = 16

plt.rc('font', size=SMALL_SIZE)          # controls default text sizes
plt.rc('axes', titlesize=BIGGER_SIZE)     # fontsize of the axes title
plt.rc('axes', labelsize=MEDIUM_SIZE)    # fontsize of the x and y labels
plt.rc('xtick', labelsize=SMALL_SIZE)    # fontsize of the tick labels
plt.rc('ytick', labelsize=SMALL_SIZE)    # fontsize of the tick labels
plt.rc('legend', fontsize=MEDIUM_SIZE)    # legend fontsize
plt.rc('figure', titlesize=BIGGER_SIZE)  # fontsize of the figure title

x_values    = []
pts_values = []
ptsd_values = []

filepath = 'h8_pt_abs'

with open(filepath + '.dat', 'r') as f:
    for line in f:
        linelist = re.split(r'\t+',line)
        x_values.append(float(linelist[0]))
        pts_values.append(float(linelist[1]))
        ptsd_values.append(float(linelist[2]))

fig, ax = plt.subplots()
l1 = ax.plot(x_values,pts_values, '^-r', label='ENPT2-S')
l2 = ax.plot(x_values,ptsd_values,  's-b', label='ENPT2-SD')

ax.set(xlabel='$r$ ($a_0$)', ylabel='$\Delta E$ $(E_h)$', xlim=[1.3,5.0])
#ax.set_xscale('log')
#ax.set_yscale('log')
#plt.yscale('log')
#plt.xscale('symlog')
ax.grid()

ax.text(-0.1,1.15,'a)', transform=ax.transAxes, fontsize=16, va='top', ha='right')

ax.legend(fancybox=True, framealpha=1.0)
#ax.legend((l1,l2,l3,l4),("RHF","RG","DOCI","FCI"))

plt.tight_layout()
fig.savefig(filepath + '.pdf')
plt.show()


==> figs/h8_pt_diff.py <==
import matplotlib
import matplotlib.pyplot as plt
import numpy as np
import re

def is_number(s):
    try:
        float(s)
        return True
    except ValueError:
        return False

#plt.rcParams.update({'font.size': 22})

SMALL_SIZE  = 10
MEDIUM_SIZE = 14
BIGGER_SIZE = 16

plt.rc('font', size=SMALL_SIZE)          # controls default text sizes
plt.rc('axes', titlesize=BIGGER_SIZE)     # fontsize of the axes title
plt.rc('axes', labelsize=MEDIUM_SIZE)    # fontsize of the x and y labels
plt.rc('xtick', labelsize=SMALL_SIZE)    # fontsize of the tick labels
plt.rc('ytick', labelsize=SMALL_SIZE)    # fontsize of the tick labels
plt.rc('legend', fontsize=MEDIUM_SIZE)    # legend fontsize
plt.rc('figure', titlesize=BIGGER_SIZE)  # fontsize of the figure title

x_values    = []
pts_values = []
ptsd_values = []

filepath = 'h8_pt_diff'

with open(filepath + '.dat', 'r') as f:
    for line in f:
        linelist = re.split(r'\t+',line)
        x_values.append(float(linelist[0]))
        pts_values.append(float(linelist[1]))
        ptsd_values.append(float(linelist[2]))

fig, ax = plt.subplots()
l1 = ax.plot(x_values,pts_values, '^-r', label='ENPT2-S')
l2 = ax.plot(x_values,ptsd_values,  's-b', label='ENPT2-SD')

ax.set(xlabel='$r$ ($a_0$)', ylabel='$\Delta_{ENPT2-RGCISD}$ $(E_h)$', xlim=[1.3,5.0])
#ax.set_xscale('log')
#ax.set_yscale('log')
#plt.yscale('log')
#plt.xscale('symlog')
ax.grid()

ax.text(-0.1,1.15,'b)', transform=ax.transAxes, fontsize=16, va='top', ha='right')

ax.legend(fancybox=True, framealpha=1.0)
#ax.legend((l1,l2,l3,l4),("RHF","RG","DOCI","FCI"))

plt.tight_layout()
fig.savefig(filepath + '.pdf')
plt.show()


==> figs/h8_ref.py <==
import matplotlib
import matplotlib.pyplot as plt
import numpy as np
import re

def is_number(s):
    try:
        float(s)
        return True
    except ValueError:
        return False

#plt.rcParams.update({'font.size': 22})

SMALL_SIZE  = 10
MEDIUM_SIZE = 14
BIGGER_SIZE = 16

plt.rc('font', size=SMALL_SIZE)          # controls default text sizes
plt.rc('axes', titlesize=BIGGER_SIZE)     # fontsize of the axes title
plt.rc('axes', labelsize=MEDIUM_SIZE)    # fontsize of the x and y labels
plt.rc('xtick', labelsize=SMALL_SIZE)    # fontsize of the tick labels
plt.rc('ytick', labelsize=SMALL_SIZE)    # fontsize of the tick labels
plt.rc('legend', fontsize=MEDIUM_SIZE)    # legend fontsize
plt.rc('figure', titlesize=BIGGER_SIZE)  # fontsize of the figure title

x_values    = []
ref_values = []

filepath = 'h8_ref'

with open(filepath + '.dat', 'r') as f:
    for line in f:
        linelist = re.split(r'\t+',line)
        x_values.append(float(linelist[0]))
        ref_values.append(float(linelist[1]))

fig, ax = plt.subplots()
l1 = ax.plot(x_values,ref_values, 'og', label='$M$')

ax.set(xlabel='$r$ ($a_0$)', xlim=[1.3,8.0])
#ax.set_xscale('log')
#ax.set_yscale('log')
#plt.yscale('log')
#plt.xscale('symlog')
ax.grid()

ax.text(-0.1,1.15,'a)', transform=ax.transAxes, fontsize=16, va='top', ha='right')

ax.legend(fancybox=True, framealpha=1.0)
#ax.legend((l1,l2,l3,l4),("RHF","RG","DOCI","FCI"))

plt.tight_layout()
fig.savefig(filepath + '.pdf')
plt.show()


==> figs/h8_swap.py <==
import matplotlib
import matplotlib.pyplot as plt
import numpy as np
import re

def is_number(s):
    try:
        float(s)
        return True
    except ValueError:
        return False

#plt.rcParams.update({'font.size': 22})

SMALL_SIZE  = 10
MEDIUM_SIZE = 14
BIGGER_SIZE = 16

plt.rc('font', size=SMALL_SIZE)          # controls default text sizes
plt.rc('axes', titlesize=BIGGER_SIZE)     # fontsize of the axes title
plt.rc('axes', labelsize=MEDIUM_SIZE)    # fontsize of the x and y labels
plt.rc('xtick', labelsize=SMALL_SIZE)    # fontsize of the tick labels
plt.rc('ytick', labelsize=SMALL_SIZE)    # fontsize of the tick labels
plt.rc('legend', fontsize=MEDIUM_SIZE)    # legend fontsize
plt.rc('figure', titlesize=BIGGER_SIZE)  # fontsize of the figure title

x_values    = []
val_11 = []
val_22 = []
val_33 = []
val_44 = []

filepath = 'h8_swap'

with open(filepath + '.dat', 'r') as f:
    for line in f:
        linelist = re.split(r'\t+',line)
        x_values.append(float(linelist[0]))
        val_11.append(float(linelist[1]))
        val_22.append(float(linelist[2]))
        val_33.append(float(linelist[3]))
        val_44.append(float(linelist[4]))

fig, ax = plt.subplots()
l1 = ax.plot(x_values,val_11, '.g', label='$M^1_1$')
l2 = ax.plot(x_values,val_22, '.b', label='$M^2_2$')
l3 = ax.plot(x_values,val_33, '.r', label='$M^3_3$')
l4 = ax.plot(x_values,val_44, '.y', label='$M^4_4$')

ax.set(xlabel='$r$ ($a_0$)', xlim=[1.3,8.0])
#ax.set_xscale('log')
#ax.set_yscale('log')
#plt.yscale('log')
#plt.xscale('symlog')
ax.grid()

ax.text(-0.1,1.15,'c)', transform=ax.transAxes, fontsize=16, va='top', ha='right')

ax.legend(fancybox=True, framealpha=1.0)
#ax.legend((l1,l2,l3,l4),("RHF","RG","DOCI","FCI"))

plt.tight_layout()
fig.savefig(filepath + '.pdf')
plt.show()


==> figs/h8_xfer.py <==
import matplotlib
import matplotlib.pyplot as plt
import numpy as np
import re

def is_number(s):
    try:
        float(s)
        return True
    except ValueError:
        return False

#plt.rcParams.update({'font.size': 22})

SMALL_SIZE  = 10
MEDIUM_SIZE = 14
BIGGER_SIZE = 16

plt.rc('font', size=SMALL_SIZE)          # controls default text sizes
plt.rc('axes', titlesize=BIGGER_SIZE)     # fontsize of the axes title
plt.rc('axes', labelsize=MEDIUM_SIZE)    # fontsize of the x and y labels
plt.rc('xtick', labelsize=SMALL_SIZE)    # fontsize of the tick labels
plt.rc('ytick', labelsize=SMALL_SIZE)    # fontsize of the tick labels
plt.rc('legend', fontsize=MEDIUM_SIZE)    # legend fontsize
plt.rc('figure', titlesize=BIGGER_SIZE)  # fontsize of the figure title

x_values    = []
ref_values = []

filepath = 'h8_xfer'

with open(filepath + '.dat', 'r') as f:
    for line in f:
        linelist = re.split(r'\t+',line)
        x_values.append(float(linelist[0]))
        ref_values.append(float(linelist[1]))

fig, ax = plt.subplots()
l1 = ax.plot(x_values,ref_values, 'og', label='$M^b_a$')

ax.set(xlabel='$r$ ($a_0$)', xlim=[1.3,8.0])
#ax.set_xscale('log')
#ax.set_yscale('log')
#plt.yscale('log')
#plt.xscale('symlog')
ax.grid()

ax.text(-0.1,1.15,'b)', transform=ax.transAxes, fontsize=16, va='top', ha='right')

ax.legend(fancybox=True, framealpha=1.0)
#ax.legend((l1,l2,l3,l4),("RHF","RG","DOCI","FCI"))

plt.tight_layout()
fig.savefig(filepath + '.pdf')
plt.show()


==> figs/toc.py <==
import matplotlib
import matplotlib.pyplot as plt
import numpy as np
import re

def is_number(s):
    try:
        float(s)
        return True
    except ValueError:
        return False

#plt.rcParams.update({'font.size': 22})

SMALL_SIZE  = 10
MEDIUM_SIZE = 14
BIGGER_SIZE = 16

plt.rc('font', size=SMALL_SIZE)          # controls default text sizes
plt.rc('axes', titlesize=BIGGER_SIZE)     # fontsize of the axes title
plt.rc('axes', labelsize=MEDIUM_SIZE)    # fontsize of the x and y labels
plt.rc('xtick', labelsize=SMALL_SIZE)    # fontsize of the tick labels
plt.rc('ytick', labelsize=SMALL_SIZE)    # fontsize of the tick labels
plt.rc('legend', fontsize=MEDIUM_SIZE)    # legend fontsize
plt.rc('figure', titlesize=BIGGER_SIZE)  # fontsize of the figure title

x_values    = []
val_11 = []
val_22 = []
val_33 = []

filepath = 'h8_dble'

with open(filepath + '.dat', 'r') as f:
    for line in f:
        linelist = re.split(r'\t+',line)
        x_values.append(float(linelist[0]))
        val_11.append(float(linelist[1]))
        val_22.append(float(linelist[2]))
        val_33.append(float(linelist[3]))

fig, ax = plt.subplots()
l1 = ax.plot(x_values,val_11, 'og', label='$M^{ab}_{ab}$')
l2 = ax.plot(x_values,val_22, 'ob', label='$M^{cd}_{ab}$')
l3 = ax.plot(x_values,val_33, 'or', label='$M^{ac}_{ab}$')

ax.set(xlabel='$r$ ($a_0$)', xlim=[1.3,8.0])
#ax.set_xscale('log')
#ax.set_yscale('log')
#plt.yscale('log')
#plt.xscale('symlog')
ax.grid()

#ax.text(-0.1,1.15,'d)', transform=ax.transAxes, fontsize=16, va='top', ha='right')

ax.legend(fancybox=True, framealpha=1.0)
#ax.legend((l1,l2,l3,l4),("RHF","RG","DOCI","FCI"))

plt.tight_layout()
fig.savefig('toc.pdf')
plt.show()

